Temperature control of diffusive memristor hysteresis and artificial neuron spiking

Memristive devices are promising elements for energy-efficient neuromorphic computing and future artificial intelligence systems. For diffusive memristors, the device state switching occurs because of the sequential formation and disappearance of conduction pillars between device terminals due to the drift and diffusion of Ag nanoparticles in the dielectric matrix. This process is governed by the application of the voltage to the device contacts. Here, both in experiment and in theory we demonstrate that varying temperature offers an efficient control of memristor states and charges transport in the device. We found out that by raising and lowering the device temperature, one can reset the memristor state as well as change the residual time the memristor stays in high and low resistive states when the current spiking is generated in the memristive circuit at a constant applied voltage. Our theoretical model demonstrates a good qualitative agreement with the experiments and helps to explain the effects reported.

==> ArXiv_HeatPaper - Copy/build.sh <==
rm apssamp.{aux,bbl}
pdflatex apssamp.tex
bibtex apssamp.aux
pdflatex apssamp.tex
pdflatex apssamp.tex


==> build.sh <==
rm apssamp.{aux,bbl}
pdflatex apssamp.tex
bibtex apssamp.aux
pdflatex apssamp.tex
pdflatex apssamp.tex

